Anisotropic local constant smoothing for change-point regression function estimation

Understanding forest fire spread in any region of Canada is critical to promoting forest health, and protecting human life and infrastructure. Quantifying fire spread from noisy images, where regions of a fire are separated by change-point boundaries, is critical to faithfully estimating fire spread rates. In this research, we develop a statistically consistent smooth estimator that allows us to denoise fire spread imagery from micro-fire experiments. We develop an anisotropic smoothing method for change-point data that uses estimates of the underlying data generating process to inform smoothing. We show that the anisotropic local constant regression estimator is consistent with convergence rate $O\left(n^{-1/{(q+2)}}\right)$. We demonstrate its effectiveness on simulated one- and two-dimensional change-point data and fire spread imagery from micro-fire experiments.

==> diagrams/diagrams_alcSection/023imageproduction.R <==
# This is the basic code to do a specified alc smooth of a fire.
# Soon to be generalized so it can run on numerous fires.

rm(list=ls())

## Assume the working directory is where it was run from in robotnik-net

## Load packages
require(np)
require(reshape2)
require(jpeg)
#require(plotly)
require(parallel)

options(np.messages=TRUE)
# type of ALC fitting
ckertype <- "gaussian" #could try others in the future
bwmethod <- "cv.aic" #could try others in the future
regtype <- "lc" #lc for local constant, ll for local linear

fire.image <- readJPEG("023orig.jpg")
lc.smoothed.fired.image <- array(NA,dim=dim(fire.image))
smoothed.fire.image <- array(NA,dim=dim(fire.image))
for (fire.colour in 1:3){ #red(1),green(2),blue(3)
  data <- melt(id.var=1:nrow(fire.image[,,fire.colour]), fire.image[,,fire.colour])
  names(data) <- c("X_1","X_2","Y")
  
  X<-data[,1:2]
  Z<-data[,3]
  
  bw.lc <- npregbw(xdat = X,ydat = Z,regtype=regtype,bwmethod=bwmethod,ckertype=ckertype,
                   bandwidth.compute = FALSE,bws=c(0.5*sd(X[,1])/(dim(X)[1]^(1/6)),0.5*sd(X[,1])/(dim(X)[1]^(1/6))))
  model.lc <- npreg(bw.lc) #like 1 min on my shithole lapper
  model.alc <- model.lc
  
  lc.smoothed.fired.image[,,fire.colour] <- model.lc$mean
  # plot_ly(z=matrix(model.lc$mean*255,nrow = nrow(fire.image)), type="surface") #plotting
  # plot_ly(z=matrix((Z-model.lc$mean)*255,nrow = nrow(fire.image)), type="surface") #plotting
  
  bw.alc <- sd(Z-model.lc$mean)/(length(Z)^(1/4))
  
  X <- data.frame(data[,1:2],gx=model.alc$mean)
  model.alc$bw <- c(model.alc$bw,bw.alc)
  bw.alc <- npregbw(xdat = X,ydat = Z,bws=model.alc$bw, regtype=regtype,bwmethod=bwmethod,ckertype=ckertype,bandwidth.compute = FALSE)
  model.alc<- npreg(bw.alc)
  
  smoothed.fire.image[,,fire.colour] <- model.alc$mean
  
  # plot_ly(z=matrix(model.alc$mean*255,nrow = nrow(fire.image)), type="surface") #plotting
  # plot_ly(z=matrix(Z-model.alc$mean,nrow = nrow(fire.image)), type="surface") #plotting
}

save.image("023plotting_march202020.RData")
# time.start <- proc.time()
# fire.folders <- list.dirs("movies",recursive = FALSE)
# for (fire.movie in fire.folders){
#   fire.image.files <- paste(fire.movie,list.files(fire.movie),sep="/")
#   alcProcessed.folder <- paste0("alcProcessed/alcsmoothed-",strsplit(fire.movie,"-")[[1]][2])
#   dir.create(alcProcessed.folder)
#   num.cores <- min(detectCores()-1,length(fire.image.files))
#   dum <- mclapply(fire.image.files,function(m) singleImageALC(m,alcProcessed.folder),mc.cores=num.cores)
# }  
  

